All-order structure of static gravitational interactions and the seventh post-Newtonian potential

We present a closed formula for the computation of static post-Newtonian corrections to the two-body gravitational dynamics at any odd order, assuming the lower-order results are known. The formula is derived within a correlation function framework and exploits the $\mathbb{Z}_2$ symmetry of the static sector, leading to a novel theoretical interpretation of the factorization theorem. As an application, we compute the gravitational interaction of two compact coalescing objects at the seventh post-Newtonian order in the static limit, which receives contributions from seven-loop graphs at order $\mathcal{O}(G_N^8 v^0)$, and find complete agreement with the results obtained using the diagrammatic approach of the factorization theorem.

==> anc/PNResultsPrecomputed.m <==
(* ::Package:: *)

(*
=====================================================================
All-order structure of static gravitational interactions
and the seventh post-Newtonian potential
=====================================================================
Authors: Giacomo Brunello, Manoj K. Mandal, Pierpaolo Mastrolia,
         Raj Patil, Matteo Pegorin, Sid Smith, Jan Steinhoff
=====================================================================

This ancillary file contains the precomputed expressions for the
static Post-Newtonian potentials up to 11 PN order obtained from the 
all-order formula derived in the paper.

The following variables appear in the file:

- \[CapitalGamma][n1_, n2_] : connected correlators
- m[1], m[2]  : masses of the two particles

For questions regarding the paper or this file, please contact the authors.
*)

{<|"PN" -> 0, "Potential" -> -(m[1]*m[2]*\[CapitalGamma][1, 1])|>, 
 <|"PN" -> 1, "Potential" -> (m[1]^2*m[2]*\[CapitalGamma][1, 1]^2)/2 + 
    (m[1]*m[2]^2*\[CapitalGamma][1, 1]^2)/2|>, 
 <|"PN" -> 2, "Potential" -> m[1]^3*m[2]*(-1/6*\[CapitalGamma][1, 1]^3 - 
      \[CapitalGamma][1, 3]/6) + m[1]*m[2]^3*(-1/6*\[CapitalGamma][1, 1]^3 - 
      \[CapitalGamma][1, 3]/6) + m[1]^2*m[2]^2*(-\[CapitalGamma][1, 1]^3 - 
      \[CapitalGamma][2, 2]/4)|>, 
 <|"PN" -> 3, "Potential" -> m[1]^4*m[2]*(\[CapitalGamma][1, 1]^4/24 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3])/6) + 
    m[1]*m[2]^4*(\[CapitalGamma][1, 1]^4/24 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3])/6) + 
    m[1]^3*m[2]^2*(\[CapitalGamma][1, 1]^4 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3])/2 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2])/2) + 
    m[1]^2*m[2]^3*(\[CapitalGamma][1, 1]^4 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3])/2 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2])/2)|>, 
 <|"PN" -> 4, "Potential" -> m[1]^5*m[2]*(-1/120*\[CapitalGamma][1, 1]^5 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3])/12 - 
      \[CapitalGamma][1, 5]/120) + m[1]*m[2]^5*
     (-1/120*\[CapitalGamma][1, 1]^5 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3])/12 - \[CapitalGamma][1, 5]/120) + 
    m[1]^4*m[2]^2*((-2*\[CapitalGamma][1, 1]^5)/3 - 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3])/6 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2])/2 - 
      \[CapitalGamma][2, 4]/48) + m[1]^2*m[2]^4*
     ((-2*\[CapitalGamma][1, 1]^5)/3 - (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3])/6 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2])/2 - \[CapitalGamma][2, 4]/48) + 
    m[1]^3*m[2]^3*((-9*\[CapitalGamma][1, 1]^5)/4 - 
      (3*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3])/2 - 
      2*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2] - 
      \[CapitalGamma][3, 3]/36)|>, 
 <|"PN" -> 5, "Potential" -> m[1]^6*m[2]*(\[CapitalGamma][1, 1]^6/720 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3])/36 + 
      \[CapitalGamma][1, 3]^2/72 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5])/120) + m[1]*m[2]^6*
     (\[CapitalGamma][1, 1]^6/720 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3])/36 + \[CapitalGamma][1, 3]^2/72 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5])/120) + 
    m[1]^5*m[2]^2*(\[CapitalGamma][1, 1]^6/3 + 
      (4*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3])/3 + 
      \[CapitalGamma][1, 3]^2/8 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5])/24 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 2])/3 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/12 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 4])/24) + m[1]^2*m[2]^5*
     (\[CapitalGamma][1, 1]^6/3 + (4*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3])/3 + \[CapitalGamma][1, 3]^2/8 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5])/24 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2])/3 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/12 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4])/24) + 
    m[1]^4*m[2]^3*(3*\[CapitalGamma][1, 1]^6 + 
      (49*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3])/12 + 
      \[CapitalGamma][1, 3]^2/12 + (15*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 2])/4 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/4 + \[CapitalGamma][2, 2]^2/8 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4])/12 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 3])/12) + 
    m[1]^3*m[2]^4*(3*\[CapitalGamma][1, 1]^6 + 
      (49*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3])/12 + 
      \[CapitalGamma][1, 3]^2/12 + (15*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 2])/4 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/4 + \[CapitalGamma][2, 2]^2/8 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4])/12 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 3])/12)|>, 
 <|"PN" -> 6, "Potential" -> m[1]^7*m[2]*(-1/5040*\[CapitalGamma][1, 1]^7 - 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3])/144 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2)/72 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5])/240 - 
      \[CapitalGamma][1, 7]/5040) + m[1]*m[2]^7*
     (-1/5040*\[CapitalGamma][1, 1]^7 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3])/144 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2)/72 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5])/240 - \[CapitalGamma][1, 7]/5040) + 
    m[1]^6*m[2]^2*((-2*\[CapitalGamma][1, 1]^7)/15 - 
      \[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3] - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2)/12 - 
      (11*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5])/120 - 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2])/6 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/6 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4])/24 - 
      \[CapitalGamma][2, 6]/1440) + m[1]^2*m[2]^6*
     ((-2*\[CapitalGamma][1, 1]^7)/15 - \[CapitalGamma][1, 1]^4*
       \[CapitalGamma][1, 3] - (5*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2)/12 - (11*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5])/120 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 2])/6 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/6 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4])/24 - 
      \[CapitalGamma][2, 6]/1440) + m[1]^5*m[2]^3*
     ((-45*\[CapitalGamma][1, 1]^7)/16 - (119*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3])/16 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2)/8 - (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5])/48 - (9*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 2])/2 - (3*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/2 - 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2)/8 - 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4])/24 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 3])/8 - 
      \[CapitalGamma][3, 5]/720) + m[1]^3*m[2]^5*
     ((-45*\[CapitalGamma][1, 1]^7)/16 - (119*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3])/16 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2)/8 - (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5])/48 - (9*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 2])/2 - (3*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/2 - 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2)/8 - 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4])/24 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 3])/8 - 
      \[CapitalGamma][3, 5]/720) + m[1]^4*m[2]^4*
     ((-64*\[CapitalGamma][1, 1]^7)/9 - (104*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3])/9 - (17*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2)/18 - 12*\[CapitalGamma][1, 1]^4*
       \[CapitalGamma][2, 2] - 2*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*
       \[CapitalGamma][2, 2] - (5*\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 2]^2)/4 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4])/3 - (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 3])/12 - \[CapitalGamma][4, 4]/576)|>, 
 <|"PN" -> 7, "Potential" -> m[1]^8*m[2]*(\[CapitalGamma][1, 1]^8/40320 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/720 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/144 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/720 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/720 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 7])/5040) + 
    m[1]*m[2]^8*(\[CapitalGamma][1, 1]^8/40320 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/720 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/144 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/720 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/720 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 7])/5040) + 
    m[1]^7*m[2]^2*((2*\[CapitalGamma][1, 1]^8)/45 + 
      (5*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/9 + 
      (11*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/18 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/10 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/48 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 7])/720 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2])/15 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       6 + (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/240 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 4])/36 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/144 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 6])/720) + 
    m[1]^2*m[2]^7*((2*\[CapitalGamma][1, 1]^8)/45 + 
      (5*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/9 + 
      (11*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/18 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/10 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/48 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 7])/720 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2])/15 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       6 + (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/240 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 4])/36 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/144 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 6])/720) + 
    m[1]^6*m[2]^3*((81*\[CapitalGamma][1, 1]^8)/40 + 
      (747*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/80 + 
      (27*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/8 + 
      (2*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/5 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/240 + 
      (63*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2])/16 + 
      (29*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/8 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/48 + (9*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]^2)/16 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 4])/2 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/24 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/48 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 6])/240 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][3, 3])/8 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 3])/72 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][3, 5])/240) + m[1]^3*m[2]^6*
     ((81*\[CapitalGamma][1, 1]^8)/40 + (747*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 3])/80 + (27*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2)/8 + (2*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 5])/5 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/240 + (63*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][2, 2])/16 + (29*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/8 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/48 + 
      (9*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]^2)/16 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 4])/2 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/24 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/48 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 6])/240 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 3])/8 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/72 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 5])/240) + 
    m[1]^5*m[2]^4*((100*\[CapitalGamma][1, 1]^8)/9 + 
      (239*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/9 + 
      (721*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/144 + 
      (25*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/144 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/144 + 
      (70*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2])/3 + 
      (233*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/24 + (9*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]^2)/2 + (167*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 4])/144 + (5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/144 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/24 + \[CapitalGamma][1, 1]^3*
       \[CapitalGamma][3, 3] + (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/
       24 + (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/24 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 5])/144 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 4])/144) + 
    m[1]^4*m[2]^5*((100*\[CapitalGamma][1, 1]^8)/9 + 
      (239*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3])/9 + 
      (721*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2)/144 + 
      (25*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5])/144 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/144 + 
      (70*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2])/3 + 
      (233*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/24 + (9*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]^2)/2 + (167*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 4])/144 + (5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/144 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/24 + \[CapitalGamma][1, 1]^3*
       \[CapitalGamma][3, 3] + (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/
       24 + (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/24 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 5])/144 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 4])/144)|>, 
 <|"PN" -> 8, "Potential" -> m[1]^9*m[2]*(-1/362880*\[CapitalGamma][1, 1]^9 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3])/4320 - 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2)/432 - 
      \[CapitalGamma][1, 3]^3/1296 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5])/2880 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/720 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7])/10080 - 
      \[CapitalGamma][1, 9]/362880) + m[1]*m[2]^9*
     (-1/362880*\[CapitalGamma][1, 1]^9 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3])/4320 - 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2)/432 - 
      \[CapitalGamma][1, 3]^3/1296 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5])/2880 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/720 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7])/10080 - 
      \[CapitalGamma][1, 9]/362880) + m[1]^8*m[2]^2*
     ((-4*\[CapitalGamma][1, 1]^9)/315 - (11*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][1, 3])/45 - (5*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2)/9 - \[CapitalGamma][1, 3]^3/24 - 
      (13*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5])/180 - 
      (23*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       360 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7])/336 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2])/45 - 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       9 - (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/72 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       120 - (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 4])/72 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       72 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 6])/720 - 
      \[CapitalGamma][2, 8]/80640) + m[1]^2*m[2]^8*
     ((-4*\[CapitalGamma][1, 1]^9)/315 - (11*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][1, 3])/45 - (5*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2)/9 - \[CapitalGamma][1, 3]^3/24 - 
      (13*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5])/180 - 
      (23*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       360 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7])/336 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2])/45 - 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       9 - (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/72 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       120 - (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 4])/72 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       72 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 6])/720 - 
      \[CapitalGamma][2, 8]/80640) + m[1]^7*m[2]^3*
     ((-189*\[CapitalGamma][1, 1]^9)/160 - 
      (87*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3])/10 - 
      (85*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2)/12 - 
      \[CapitalGamma][1, 3]^3/6 - (119*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5])/160 - (19*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/120 - 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7])/1440 - 
      (27*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2])/10 - 
      (21*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/4 - (\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/4 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/60 - 
      (9*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^2)/16 - 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/16 - 
      (9*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 4])/16 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       24 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/16 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 6])/72 - (3*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][3, 3])/32 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/24 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 5])/160 - 
      \[CapitalGamma][3, 7]/30240) + m[1]^3*m[2]^7*
     ((-189*\[CapitalGamma][1, 1]^9)/160 - 
      (87*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3])/10 - 
      (85*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2)/12 - 
      \[CapitalGamma][1, 3]^3/6 - (119*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5])/160 - (19*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/120 - 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7])/1440 - 
      (27*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2])/10 - 
      (21*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/4 - (\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/4 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/60 - 
      (9*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^2)/16 - 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/16 - 
      (9*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 4])/16 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       24 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/16 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 6])/72 - (3*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][3, 3])/32 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/24 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 5])/160 - 
      \[CapitalGamma][3, 7]/30240) + m[1]^6*m[2]^4*
     ((-64*\[CapitalGamma][1, 1]^9)/5 - (2104*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][1, 3])/45 - (163*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2)/9 - (13*\[CapitalGamma][1, 3]^3)/72 - 
      (21*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5])/20 - 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       40 - 32*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2] - 
      (86*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/3 - (13*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/24 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/8 - 
      (28*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^2)/3 - 
      (11*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/24 - 
      \[CapitalGamma][2, 2]^3/12 - (49*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 4])/18 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/18 - 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       48 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 6])/80 - 
      (14*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 3])/9 - 
      (11*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/
       36 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/6 - (23*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 5])/720 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][4, 4])/72 - \[CapitalGamma][4, 6]/17280) + 
    m[1]^4*m[2]^6*((-64*\[CapitalGamma][1, 1]^9)/5 - 
      (2104*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3])/45 - 
      (163*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2)/9 - 
      (13*\[CapitalGamma][1, 3]^3)/72 - (21*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5])/20 - (3*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/40 - 
      32*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2] - 
      (86*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/3 - (13*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/24 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/8 - 
      (28*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^2)/3 - 
      (11*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/24 - 
      \[CapitalGamma][2, 2]^3/12 - (49*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 4])/18 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/18 - 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       48 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 6])/80 - 
      (14*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 3])/9 - 
      (11*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/
       36 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/6 - (23*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 5])/720 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][4, 4])/72 - \[CapitalGamma][4, 6]/17280) + 
    m[1]^5*m[2]^5*((-15625*\[CapitalGamma][1, 1]^9)/576 - 
      (10625*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3])/144 - 
      (1625*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2)/72 - 
      (5*\[CapitalGamma][1, 3]^3)/24 - (125*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5])/288 - (5*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/72 - 
      (625*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2])/9 - 
      (775*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/18 - (11*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/18 - (175*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 2]^2)/8 - (5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]^2)/8 - \[CapitalGamma][2, 2]^3/4 - 
      (275*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 4])/72 - 
      (4*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       9 - (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/12 - (175*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][3, 3])/48 - (5*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/12 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/2 - 
      (5*\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 5])/144 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][4, 4])/24 - 
      \[CapitalGamma][5, 5]/14400)|>, 
 <|"PN" -> 9, "Potential" -> m[1]^10*m[2]*(\[CapitalGamma][1, 1]^10/3628800 + 
      (\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/30240 + 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/1728 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/1296 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/14400 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       1440 + \[CapitalGamma][1, 5]^2/28800 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 7])/30240 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/30240 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 9])/362880) + 
    m[1]*m[2]^10*(\[CapitalGamma][1, 1]^10/3628800 + 
      (\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/30240 + 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/1728 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/1296 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/14400 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       1440 + \[CapitalGamma][1, 5]^2/28800 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 7])/30240 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/30240 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 9])/362880) + 
    m[1]^9*m[2]^2*(\[CapitalGamma][1, 1]^10/315 + 
      (4*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/45 + 
      (13*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/36 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/9 + 
      (7*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/180 + 
      (4*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       45 + \[CapitalGamma][1, 5]^2/1152 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 7])/315 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/1440 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 9])/40320 + 
      (2*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 2])/315 + 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       18 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/36 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/120 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/10080 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/180 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       72 + (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/2880 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 6])/1080 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/4320 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 8])/40320) + 
    m[1]^2*m[2]^9*(\[CapitalGamma][1, 1]^10/315 + 
      (4*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/45 + 
      (13*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/36 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/9 + 
      (7*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/180 + 
      (4*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       45 + \[CapitalGamma][1, 5]^2/1152 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 7])/315 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/1440 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 9])/40320 + 
      (2*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 2])/315 + 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       18 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/36 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/120 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/10080 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/180 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       72 + (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/2880 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 6])/1080 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/4320 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 8])/40320) + 
    m[1]^8*m[2]^3*((81*\[CapitalGamma][1, 1]^10)/140 + 
      (7137*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/1120 + 
      (313*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/32 + 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/16 + 
      (9*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/10 + 
      (313*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/480 + (11*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 7])/630 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 7])/10080 + (243*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 2])/160 + (171*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/32 + 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/16 + (43*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/160 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/1440 + 
      (27*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]^2)/64 + 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/
       16 + (15*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/32 + 
      (11*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/24 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/288 + (3*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/32 + 
      \[CapitalGamma][2, 4]^2/1152 + (11*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 6])/480 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/480 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/1440 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 8])/10080 + (9*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][3, 3])/160 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/16 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/1440 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 5])/160 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/1440 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 7])/10080) + 
    m[1]^3*m[2]^8*((81*\[CapitalGamma][1, 1]^10)/140 + 
      (7137*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/1120 + 
      (313*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/32 + 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/16 + 
      (9*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/10 + 
      (313*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/480 + (11*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 7])/630 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 7])/10080 + (243*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 2])/160 + (171*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/32 + 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/16 + (43*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/160 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/1440 + 
      (27*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]^2)/64 + 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/
       16 + (15*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/32 + 
      (11*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/24 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/288 + (3*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/32 + 
      \[CapitalGamma][2, 4]^2/1152 + (11*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 6])/480 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/480 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/1440 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 8])/10080 + (9*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][3, 3])/160 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/16 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/1440 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 5])/160 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/1440 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 7])/10080) + 
    m[1]^7*m[2]^4*((1568*\[CapitalGamma][1, 1]^10)/135 + 
      (2848*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/45 + 
      (551*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/12 + 
      (913*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/432 + 
      (539*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/180 + 
      (1111*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/1440 + (49*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 7])/4320 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 7])/4320 + (168*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 2])/5 + (169*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/3 + 
      (235*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/48 + (413*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/480 + 
      (40*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]^2)/3 + 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
         2)/6 + (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^3)/3 + 
      (401*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/90 + 
      (535*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/288 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/1440 + (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/6 + 
      \[CapitalGamma][2, 4]^2/288 + (91*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 6])/1440 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/1440 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/480 + (16*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][3, 3])/9 + (17*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/18 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/288 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       3 + (\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/288 + 
      (13*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 5])/180 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/288 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/480 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 7])/4320 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 4])/54 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/864 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 6])/4320) + 
    m[1]^4*m[2]^7*((1568*\[CapitalGamma][1, 1]^10)/135 + 
      (2848*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/45 + 
      (551*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/12 + 
      (913*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/432 + 
      (539*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/180 + 
      (1111*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/1440 + (49*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 7])/4320 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 7])/4320 + (168*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 2])/5 + (169*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/3 + 
      (235*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/48 + (413*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/480 + 
      (40*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]^2)/3 + 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
         2)/6 + (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^3)/3 + 
      (401*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/90 + 
      (535*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/288 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/1440 + (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/6 + 
      \[CapitalGamma][2, 4]^2/288 + (91*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 6])/1440 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/1440 + (\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/480 + (16*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][3, 3])/9 + (17*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/18 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/288 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       3 + (\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/288 + 
      (13*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 5])/180 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/288 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/480 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 7])/4320 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 4])/54 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/864 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 6])/4320) + 
    m[1]^6*m[2]^5*((375*\[CapitalGamma][1, 1]^10)/8 + 
      (1975*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/12 + 
      (15265*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/192 + 
      (43*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/16 + 
      (6241*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/2880 + 
      (145*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/288 + \[CapitalGamma][1, 5]^2/2880 + 
      (1125*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 2])/8 + 
      (13595*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/96 + (179*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/24 + 
      (3*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       8 + (125*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]^2)/2 + 
      (113*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
         2)/16 + (35*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^3)/16 + 
      (5945*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/576 + 
      (781*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/288 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/576 + (121*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/48 + 
      \[CapitalGamma][2, 4]^2/288 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 6])/40 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/1440 + (25*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][3, 3])/3 + (113*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/48 + 
      (35*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/16 + (\[CapitalGamma][2, 4]*
        \[CapitalGamma][3, 3])/144 + \[CapitalGamma][3, 3]^2/288 + 
      (629*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 5])/4320 + 
      (7*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/2160 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/288 + 
      (35*\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 4])/288 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/288 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/288 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 6])/2880 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][5, 5])/2880) + 
    m[1]^5*m[2]^6*((375*\[CapitalGamma][1, 1]^10)/8 + 
      (1975*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 3])/12 + 
      (15265*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]^2)/192 + 
      (43*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^3)/16 + 
      (6241*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 5])/2880 + 
      (145*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/288 + \[CapitalGamma][1, 5]^2/2880 + 
      (1125*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 2])/8 + 
      (13595*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/96 + (179*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/24 + 
      (3*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       8 + (125*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]^2)/2 + 
      (113*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
         2)/16 + (35*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^3)/16 + 
      (5945*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 4])/576 + 
      (781*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/288 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/576 + (121*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/48 + 
      \[CapitalGamma][2, 4]^2/288 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 6])/40 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/1440 + (25*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][3, 3])/3 + (113*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/48 + 
      (35*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/16 + (\[CapitalGamma][2, 4]*
        \[CapitalGamma][3, 3])/144 + \[CapitalGamma][3, 3]^2/288 + 
      (629*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 5])/4320 + 
      (7*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/2160 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/288 + 
      (35*\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 4])/288 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/288 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/288 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 6])/2880 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][5, 5])/2880)|>, 
 <|"PN" -> 10, "Potential" -> 
   m[1]^11*m[2]*(-1/39916800*\[CapitalGamma][1, 1]^11 - 
      (\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/241920 - 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/8640 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/2592 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/86400 - 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       4320 - (\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/8640 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]^2)/28800 - 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 7])/120960 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       30240 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 9])/725760 - 
      \[CapitalGamma][1, 11]/39916800) + m[1]*m[2]^11*
     (-1/39916800*\[CapitalGamma][1, 1]^11 - 
      (\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/241920 - 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/8640 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/2592 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/86400 - 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       4320 - (\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/8640 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]^2)/28800 - 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 7])/120960 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       30240 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 9])/725760 - 
      \[CapitalGamma][1, 11]/39916800) + m[1]^10*m[2]^2*
     ((-2*\[CapitalGamma][1, 1]^11)/2835 - 
      (26*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/945 - 
      (49*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/270 - 
      (23*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/162 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/60 - 
      (7*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       90 - (13*\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/1440 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]^2)/2880 - 
      (17*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 7])/7560 - 
      (31*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       15120 - (19*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 9])/362880 - 
      (\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/630 - 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       45 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/36 - (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/180 - 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       720 - (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/5040 - (\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 4])/540 - (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/108 - 
      (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/864 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       1440 - (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/2160 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       2160 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 8])/40320 - 
      \[CapitalGamma][2, 10]/7257600) + m[1]^2*m[2]^10*
     ((-2*\[CapitalGamma][1, 1]^11)/2835 - 
      (26*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/945 - 
      (49*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/270 - 
      (23*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/162 - 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/60 - 
      (7*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/
       90 - (13*\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/1440 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]^2)/2880 - 
      (17*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 7])/7560 - 
      (31*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       15120 - (19*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 9])/362880 - 
      (\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/630 - 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       45 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/36 - (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/180 - 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       720 - (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/5040 - (\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 4])/540 - (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/108 - 
      (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/864 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       1440 - (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/2160 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       2160 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 8])/40320 - 
      \[CapitalGamma][2, 10]/7257600) + m[1]^9*m[2]^3*
     ((-2187*\[CapitalGamma][1, 1]^11)/8960 - 
      (34263*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/8960 - 
      (3159*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/320 - 
      (93*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/32 - 
      (513*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/640 - 
      (213*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/160 - (47*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/960 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]^2)/128 - (69*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 7])/2240 - (11*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/1680 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 9])/8960 - 
      (81*\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/112 - 
      (333*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/80 - (17*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/8 - 
      (3*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       8 - (3*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/80 - (19*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/5040 - 
      (81*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2)/320 - 
      (9*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
         2)/32 - (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/320 - 
      (99*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 4])/320 - 
      (5*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       8 - (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/32 - 
      (23*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       1440 - (3*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/32 - (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/96 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/384 - 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/40 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       720 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/480 - (13*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 8])/40320 - (9*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][3, 3])/320 - (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/16 - 
      (\[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/288 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       480 - (3*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/640 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       480 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 7])/6720 - 
      \[CapitalGamma][3, 9]/2177280) + m[1]^3*m[2]^9*
     ((-2187*\[CapitalGamma][1, 1]^11)/8960 - 
      (34263*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/8960 - 
      (3159*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/320 - 
      (93*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/32 - 
      (513*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/640 - 
      (213*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/160 - (47*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/960 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]^2)/128 - (69*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 7])/2240 - (11*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/1680 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 9])/8960 - 
      (81*\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/112 - 
      (333*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/80 - (17*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/8 - 
      (3*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       8 - (3*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/80 - (19*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/5040 - 
      (81*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2)/320 - 
      (9*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
         2)/32 - (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/320 - 
      (99*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 4])/320 - 
      (5*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       8 - (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/32 - 
      (23*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       1440 - (3*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/32 - (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/96 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/384 - 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/40 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       720 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/480 - (13*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 8])/40320 - (9*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][3, 3])/320 - (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/16 - 
      (\[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/288 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       480 - (3*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/640 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       480 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 7])/6720 - 
      \[CapitalGamma][3, 9]/2177280) + m[1]^8*m[2]^4*
     ((-8192*\[CapitalGamma][1, 1]^11)/945 - 
      (21376*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/315 - 
      (1264*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/15 - 
      (298*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/27 - 
      (736*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/135 - 
      (494*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/135 - (61*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/2160 - (58*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 7])/945 - (37*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/15120 - 
      (256*\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/9 - 
      (3616*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/45 - (172*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/9 - 
      (8*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       3 - (11*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/120 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/180 - 
      (72*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2)/5 - 
      8*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
        2 - (17*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/480 - 
      (2*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]^3)/3 - 
      (736*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 4])/135 - 
      (136*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/27 - (11*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/108 - (11*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/360 - 
      (41*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/18 - (35*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/288 - 
      (\[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/48 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/288 - 
      (7*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/45 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       360 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/60 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 8])/2520 - (8*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][3, 3])/5 - (16*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/9 - 
      (7*\[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/144 - 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       720 - (4*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/9 - (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/36 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/
       72 - (29*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/270 - 
      (49*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       2160 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 5])/120 - (31*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 7])/30240 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][4, 4])/54 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/216 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][4, 6])/2160 - 
      \[CapitalGamma][4, 8]/967680) + m[1]^4*m[2]^8*
     ((-8192*\[CapitalGamma][1, 1]^11)/945 - 
      (21376*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/315 - 
      (1264*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/15 - 
      (298*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/27 - 
      (736*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/135 - 
      (494*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/135 - (61*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/2160 - (58*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 7])/945 - (37*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/15120 - 
      (256*\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/9 - 
      (3616*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/45 - (172*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/9 - 
      (8*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       3 - (11*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/120 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/180 - 
      (72*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2)/5 - 
      8*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^
        2 - (17*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/480 - 
      (2*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]^3)/3 - 
      (736*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 4])/135 - 
      (136*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/27 - (11*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/108 - (11*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/360 - 
      (41*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/18 - (35*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/288 - 
      (\[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/48 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/288 - 
      (7*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/45 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       360 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/60 - (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 8])/2520 - (8*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][3, 3])/5 - (16*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/9 - 
      (7*\[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/144 - 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       720 - (4*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/9 - (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/36 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/
       72 - (29*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/270 - 
      (49*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       2160 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 5])/120 - (31*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 7])/30240 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][4, 4])/54 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/216 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][4, 6])/2160 - 
      \[CapitalGamma][4, 8]/967680) + m[1]^7*m[2]^5*
     ((-214375*\[CapitalGamma][1, 1]^11)/3456 - 
      (37625*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/128 - 
      (63815*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/288 - 
      (7811*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/432 - 
      (3551*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/432 - 
      (349*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/108 - (7*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/216 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]^2)/576 - (343*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 7])/17280 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/4320 - 
      (30625*\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/144 - 
      (49775*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/144 - (3311*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/72 - 
      (245*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/72 - (7*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/144 - 
      (7875*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2)/64 - 
      (1175*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]^2)/32 - (7*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2]^2)/192 - (25*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]^3)/3 - (37475*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 4])/1728 - (2447*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/216 - 
      (109*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/864 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       288 - (2665*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/288 - (67*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/288 - 
      (5*\[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/48 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/24 - 
      (49*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/270 - 
      (23*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       2160 - (7*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/480 - (875*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][3, 3])/64 - (1175*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/144 - 
      (31*\[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/288 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       288 - (50*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/9 - (13*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/72 - 
      (5*\[CapitalGamma][2, 2]^2*\[CapitalGamma][3, 3])/96 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/
       72 - (5*\[CapitalGamma][1, 1]*\[CapitalGamma][3, 3]^2)/288 - 
      (1427*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/3456 - 
      (35*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       864 - (3*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 5])/80 - (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 7])/8640 - (25*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][4, 4])/108 - (13*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/432 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/
       288 - (17*\[CapitalGamma][1, 1]^2*\[CapitalGamma][4, 6])/8640 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][5, 5])/1152 - 
      \[CapitalGamma][5, 7]/604800) + m[1]^5*m[2]^7*
     ((-214375*\[CapitalGamma][1, 1]^11)/3456 - 
      (37625*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/128 - 
      (63815*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/288 - 
      (7811*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3)/432 - 
      (3551*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/432 - 
      (349*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/108 - (7*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/216 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]^2)/576 - (343*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 7])/17280 - (7*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/4320 - 
      (30625*\[CapitalGamma][1, 1]^8*\[CapitalGamma][2, 2])/144 - 
      (49775*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/144 - (3311*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/72 - 
      (245*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/72 - (7*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/144 - 
      (7875*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2)/64 - 
      (1175*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]^2)/32 - (7*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2]^2)/192 - (25*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]^3)/3 - (37475*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 4])/1728 - (2447*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/216 - 
      (109*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/864 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       288 - (2665*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/288 - (67*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/288 - 
      (5*\[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/48 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/24 - 
      (49*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/270 - 
      (23*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       2160 - (7*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/480 - (875*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][3, 3])/64 - (1175*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/144 - 
      (31*\[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/288 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       288 - (50*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/9 - (13*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/72 - 
      (5*\[CapitalGamma][2, 2]^2*\[CapitalGamma][3, 3])/96 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/
       72 - (5*\[CapitalGamma][1, 1]*\[CapitalGamma][3, 3]^2)/288 - 
      (1427*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/3456 - 
      (35*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       864 - (3*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 5])/80 - (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][3, 7])/8640 - (25*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][4, 4])/108 - (13*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/432 - 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/
       288 - (17*\[CapitalGamma][1, 1]^2*\[CapitalGamma][4, 6])/8640 - 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][5, 5])/1152 - 
      \[CapitalGamma][5, 7]/604800) + m[1]^6*m[2]^6*
     ((-2916*\[CapitalGamma][1, 1]^11)/25 - 
      (2268*\[CapitalGamma][1, 1]^8*\[CapitalGamma][1, 3])/5 - 
      (1449*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 3]^2)/5 - 
      21*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^3 - 
      (279*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 5])/50 - 
      (13*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/5 - (7*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/240 - (43*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]^2)/7200 - 405*\[CapitalGamma][1, 1]^8*
       \[CapitalGamma][2, 2] - 522*\[CapitalGamma][1, 1]^5*
       \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2] - 
      (115*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/2 - (3*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/2 - 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       24 - 243*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 2]^2 - 
      54*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
       \[CapitalGamma][2, 2]^2 - 18*\[CapitalGamma][1, 1]^2*
       \[CapitalGamma][2, 2]^3 - (63*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 4])/2 - 14*\[CapitalGamma][1, 1]^3*
       \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4] - 
      (7*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/48 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       48 - (51*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/4 - (13*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/48 - 
      (\[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/8 - 
      (29*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]^2)/576 - 
      (3*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 6])/40 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       120 - 27*\[CapitalGamma][1, 1]^6*\[CapitalGamma][3, 3] - 
      12*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
       \[CapitalGamma][3, 3] - (\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/8 - 12*\[CapitalGamma][1, 1]^3*
       \[CapitalGamma][2, 2]*\[CapitalGamma][3, 3] - 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/4 - 
      (7*\[CapitalGamma][2, 2]^2*\[CapitalGamma][3, 3])/48 - 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/
       12 - (7*\[CapitalGamma][1, 1]*\[CapitalGamma][3, 3]^2)/144 - 
      (11*\[CapitalGamma][1, 1]^4*\[CapitalGamma][3, 5])/20 - 
      (17*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       360 - (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 5])/24 - (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][4, 4])/2 - (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/24 - 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/
       144 - (\[CapitalGamma][1, 1]^2*\[CapitalGamma][4, 6])/480 - 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][5, 5])/2880 - 
      \[CapitalGamma][6, 6]/518400)|>, 
 <|"PN" -> 11, "Potential" -> 
   m[1]^12*m[2]*(\[CapitalGamma][1, 1]^12/479001600 + 
      (\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/2177280 + 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/51840 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/7776 + 
      \[CapitalGamma][1, 3]^4/31104 + (\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/604800 + (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/17280 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/
       8640 + (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]^2)/57600 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 7])/604800 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       60480 + (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/604800 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/2177280 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/2177280 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 11])/39916800) + 
    m[1]*m[2]^12*(\[CapitalGamma][1, 1]^12/479001600 + 
      (\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/2177280 + 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/51840 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/7776 + 
      \[CapitalGamma][1, 3]^4/31104 + (\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/604800 + (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/17280 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/
       8640 + (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]^2)/57600 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 7])/604800 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       60480 + (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/604800 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/2177280 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/2177280 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 11])/39916800) + 
    m[1]^11*m[2]^2*((2*\[CapitalGamma][1, 1]^12)/14175 + 
      (\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/135 + 
      (2*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/27 + 
      (19*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/162 + 
      \[CapitalGamma][1, 3]^4/144 + (4*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/675 + (53*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/1080 + 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/
       216 + (23*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]^2)/7200 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 7])/840 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       360 + (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/17280 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/18144 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/80640 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 11])/3628800 + 
      (\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/2835 + 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       135 + (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/54 + (\[CapitalGamma][1, 3]^3*
        \[CapitalGamma][2, 2])/648 + (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/360 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/360 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/5040 + 
      (\[CapitalGamma][1, 9]*\[CapitalGamma][2, 2])/725760 + 
      (\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 4])/1890 + 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       216 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/432 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/1440 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 4])/120960 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 6])/5400 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       2160 + (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 6])/86400 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 8])/60480 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 8])/241920 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 10])/3628800) + 
    m[1]^2*m[2]^11*((2*\[CapitalGamma][1, 1]^12)/14175 + 
      (\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/135 + 
      (2*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/27 + 
      (19*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/162 + 
      \[CapitalGamma][1, 3]^4/144 + (4*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/675 + (53*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/1080 + 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/
       216 + (23*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]^2)/7200 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 7])/840 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       360 + (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/17280 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/18144 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/80640 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 11])/3628800 + 
      (\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/2835 + 
      (\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2])/
       135 + (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2])/54 + (\[CapitalGamma][1, 3]^3*
        \[CapitalGamma][2, 2])/648 + (\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/360 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/360 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 7]*\[CapitalGamma][2, 2])/5040 + 
      (\[CapitalGamma][1, 9]*\[CapitalGamma][2, 2])/725760 + 
      (\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 4])/1890 + 
      (\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/
       216 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/432 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/1440 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 4])/120960 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 6])/5400 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/
       2160 + (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 6])/86400 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 8])/60480 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 8])/241920 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 10])/3628800) + 
    m[1]^10*m[2]^3*((81*\[CapitalGamma][1, 1]^12)/896 + 
      (17361*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/8960 + 
      (2487*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/320 + 
      (1387*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/288 + 
      (31*\[CapitalGamma][1, 3]^4)/288 + (9*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/16 + (1129*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/640 + 
      (143*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/480 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]^2)/32 + (\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 7])/28 + (529*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/20160 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/2592 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/725760 + 
      (2673*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/8960 + 
      (837*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/320 + (87*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/32 + 
      (3*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/32 + 
      (237*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/640 + (73*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       480 + (19*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/2240 + (\[CapitalGamma][1, 9]*
        \[CapitalGamma][2, 2])/80640 + (81*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 2]^2)/640 + (9*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/32 + 
      (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2]^2)/64 + 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/
       320 + (27*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 4])/160 + 
      (39*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/64 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/8 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       30 + (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 4])/8640 + 
      (9*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       128 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/32 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4]^2)/256 + 
      (13*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 6])/640 + 
      (59*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/2880 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 6])/5760 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 6])/320 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][2, 6])/17280 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 8])/1920 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 8])/20160 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][2, 8])/80640 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 10])/725760 + 
      (27*\[CapitalGamma][1, 1]^7*\[CapitalGamma][3, 3])/2240 + 
      (3*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/
       64 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/96 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/320 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][3, 3])/60480 + 
      (9*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/3200 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       320 + (\[CapitalGamma][1, 5]*\[CapitalGamma][3, 5])/28800 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/6720 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/60480 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 9])/725760) + 
    m[1]^3*m[2]^10*((81*\[CapitalGamma][1, 1]^12)/896 + 
      (17361*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/8960 + 
      (2487*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/320 + 
      (1387*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/288 + 
      (31*\[CapitalGamma][1, 3]^4)/288 + (9*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/16 + (1129*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/640 + 
      (143*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/480 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]^2)/32 + (\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 7])/28 + (529*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/20160 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/2592 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/725760 + 
      (2673*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/8960 + 
      (837*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/320 + (87*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/32 + 
      (3*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/32 + 
      (237*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/640 + (73*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       480 + (19*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/2240 + (\[CapitalGamma][1, 9]*
        \[CapitalGamma][2, 2])/80640 + (81*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 2]^2)/640 + (9*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/32 + 
      (\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2]^2)/64 + 
      (3*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/
       320 + (27*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 4])/160 + 
      (39*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/64 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/8 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/
       30 + (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 4])/8640 + 
      (9*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       128 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/32 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4]^2)/256 + 
      (13*\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 6])/640 + 
      (59*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/2880 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 6])/5760 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 6])/320 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][2, 6])/17280 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 8])/1920 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 8])/20160 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][2, 8])/80640 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][2, 10])/725760 + 
      (27*\[CapitalGamma][1, 1]^7*\[CapitalGamma][3, 3])/2240 + 
      (3*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/
       64 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/96 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/320 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][3, 3])/60480 + 
      (9*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/3200 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][3, 5])/
       320 + (\[CapitalGamma][1, 5]*\[CapitalGamma][3, 5])/28800 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/6720 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/60480 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 9])/725760) + 
    m[1]^9*m[2]^4*((192*\[CapitalGamma][1, 1]^12)/35 + 
      (8032*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/135 + 
      (5276*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/45 + 
      (203*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/6 + 
      (1081*\[CapitalGamma][1, 3]^4)/3456 + 
      (36*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 5])/5 + 
      (3577*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/360 + (1679*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/2880 + 
      (9*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]^2)/256 + 
      (9*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 7])/56 + 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       192 + (3*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/8960 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/241920 + 
      (704*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/35 + 
      (3988*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/45 + (403*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/9 + 
      (205*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/288 + 
      (103*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/20 + (427*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       480 + (81*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/2240 + (112*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 2]^2)/9 + (128*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/9 + 
      (29*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2]^2)/72 + 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/
       24 + (8*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^3)/9 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^3)/18 + 
      (4978*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 4])/945 + 
      (985*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/108 + (1451*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/1728 + 
      (959*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/5760 + (\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 4])/60480 + (28*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/9 + 
      (25*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/36 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/12 + 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4]^2)/96 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 6])/4 + 
      (59*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/576 + (19*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 6])/360 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][2, 6])/2880 + 
      (17*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 8])/8960 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 8])/80640 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][2, 8])/20160 + 
      (32*\[CapitalGamma][1, 1]^7*\[CapitalGamma][3, 3])/27 + 
      (64*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 3])/27 + (29*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/108 + 
      (5*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       72 + (\[CapitalGamma][1, 7]*\[CapitalGamma][3, 3])/8640 + 
      (4*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       9 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/9 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/36 + 
      (\[CapitalGamma][2, 6]*\[CapitalGamma][3, 3])/8640 + 
      (16*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/135 + 
      (71*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 5])/1080 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][3, 5])/3456 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/60 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][3, 5])/5760 + 
      (17*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/7560 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/8640 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 7])/20160 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 9])/241920 + 
      (2*\[CapitalGamma][1, 1]^5*\[CapitalGamma][4, 4])/135 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/
       108 + (\[CapitalGamma][1, 5]*\[CapitalGamma][4, 4])/17280 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 6])/1620 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 6])/25920 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 8])/241920) + 
    m[1]^4*m[2]^9*((192*\[CapitalGamma][1, 1]^12)/35 + 
      (8032*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/135 + 
      (5276*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/45 + 
      (203*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/6 + 
      (1081*\[CapitalGamma][1, 3]^4)/3456 + 
      (36*\[CapitalGamma][1, 1]^7*\[CapitalGamma][1, 5])/5 + 
      (3577*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][1, 5])/360 + (1679*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][1, 5])/2880 + 
      (9*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]^2)/256 + 
      (9*\[CapitalGamma][1, 1]^5*\[CapitalGamma][1, 7])/56 + 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/
       192 + (3*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 9])/8960 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][1, 9])/241920 + 
      (704*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/35 + 
      (3988*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/45 + (403*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/9 + 
      (205*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/288 + 
      (103*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/20 + (427*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       480 + (81*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/2240 + (112*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 2]^2)/9 + (128*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/9 + 
      (29*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2]^2)/72 + 
      (5*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/
       24 + (8*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^3)/9 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^3)/18 + 
      (4978*\[CapitalGamma][1, 1]^7*\[CapitalGamma][2, 4])/945 + 
      (985*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 4])/108 + (1451*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 4])/1728 + 
      (959*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 4])/5760 + (\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 4])/60480 + (28*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/9 + 
      (25*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/36 + (\[CapitalGamma][1, 1]*
        \[CapitalGamma][2, 2]^2*\[CapitalGamma][2, 4])/12 + 
      (7*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 4]^2)/96 + 
      (\[CapitalGamma][1, 1]^5*\[CapitalGamma][2, 6])/4 + 
      (59*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 6])/576 + (19*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][2, 6])/360 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][2, 6])/2880 + 
      (17*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 8])/8960 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][2, 8])/80640 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][2, 8])/20160 + 
      (32*\[CapitalGamma][1, 1]^7*\[CapitalGamma][3, 3])/27 + 
      (64*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 3])/27 + (29*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][3, 3])/108 + 
      (5*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/
       72 + (\[CapitalGamma][1, 7]*\[CapitalGamma][3, 3])/8640 + 
      (4*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       9 + (\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/9 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/36 + 
      (\[CapitalGamma][2, 6]*\[CapitalGamma][3, 3])/8640 + 
      (16*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/135 + 
      (71*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 5])/1080 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][3, 5])/3456 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/60 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][3, 5])/5760 + 
      (17*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/7560 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/8640 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 7])/20160 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][3, 9])/241920 + 
      (2*\[CapitalGamma][1, 1]^5*\[CapitalGamma][4, 4])/135 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*\[CapitalGamma][4, 4])/
       108 + (\[CapitalGamma][1, 5]*\[CapitalGamma][4, 4])/17280 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 6])/1620 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 6])/25920 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 8])/241920) + 
    m[1]^8*m[2]^5*((12500*\[CapitalGamma][1, 1]^12)/189 + 
      (11875*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/28 + 
      (562325*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/1152 + 
      (70195*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/864 + 
      (83*\[CapitalGamma][1, 3]^4)/192 + (168295*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/8064 + (17627*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/1152 + 
      (145*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/288 + (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]^2)/1152 + (16*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 7])/105 + (23*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/1260 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/120960 + 
      (6875*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/27 + 
      (123125*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/192 + (25765*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/144 + 
      (1261*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/864 + 
      (127*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/9 + (305*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       288 + (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/45 + (4375*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 2]^2)/24 + (3675*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/32 + 
      (161*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2]^2)/96 + 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/
       12 + (625*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^3)/32 + 
      (65*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^3)/96 + 
      (25*\[CapitalGamma][2, 2]^4)/384 + (13625*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 4])/384 + (39055*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/1152 + 
      (929*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/576 + (23*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/128 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 4])/17280 + 
      (13025*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/576 + (733*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       288 + (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][2, 4])/6 + (137*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]^2)/576 + (17*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][2, 6])/27 + (991*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/8640 + 
      (23*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/180 + (\[CapitalGamma][2, 4]*
        \[CapitalGamma][2, 6])/8640 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 8])/945 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 8])/60480 + (625*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][3, 3])/36 + (1225*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/64 + 
      (161*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/144 + (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/36 + 
      (625*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/64 + (65*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       48 + (25*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][3, 3])/96 + (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/18 + 
      (\[CapitalGamma][2, 6]*\[CapitalGamma][3, 3])/2880 + 
      (25*\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 3]^2)/576 + 
      (2845*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/3456 + 
      (983*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 5])/4320 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][3, 5])/17280 + (89*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/576 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][3, 5])/1728 + 
      (\[CapitalGamma][3, 3]*\[CapitalGamma][3, 5])/2880 + 
      (19*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/3780 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/20160 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 7])/8640 + 
      (125*\[CapitalGamma][1, 1]^5*\[CapitalGamma][4, 4])/384 + 
      (65*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][4, 4])/576 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][4, 4])/3456 + (25*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/576 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][4, 4])/3456 + 
      (19*\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 6])/3456 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 6])/5760 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][4, 6])/8640 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 8])/120960 + 
      (5*\[CapitalGamma][1, 1]^3*\[CapitalGamma][5, 5])/3456 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][5, 5])/17280 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][5, 7])/120960) + 
    m[1]^5*m[2]^8*((12500*\[CapitalGamma][1, 1]^12)/189 + 
      (11875*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/28 + 
      (562325*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/1152 + 
      (70195*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/864 + 
      (83*\[CapitalGamma][1, 3]^4)/192 + (168295*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/8064 + (17627*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/1152 + 
      (145*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/288 + (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]^2)/1152 + (16*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 7])/105 + (23*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/1260 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/120960 + 
      (6875*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/27 + 
      (123125*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/192 + (25765*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/144 + 
      (1261*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/864 + 
      (127*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/9 + (305*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       288 + (\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 7]*
        \[CapitalGamma][2, 2])/45 + (4375*\[CapitalGamma][1, 1]^6*
        \[CapitalGamma][2, 2]^2)/24 + (3675*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^2)/32 + 
      (161*\[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2]^2)/96 + 
      (7*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/
       12 + (625*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^3)/32 + 
      (65*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^3)/96 + 
      (25*\[CapitalGamma][2, 2]^4)/384 + (13625*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 4])/384 + (39055*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/1152 + 
      (929*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/576 + (23*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/128 + 
      (\[CapitalGamma][1, 7]*\[CapitalGamma][2, 4])/17280 + 
      (13025*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/576 + (733*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       288 + (5*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][2, 4])/6 + (137*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]^2)/576 + (17*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][2, 6])/27 + (991*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/8640 + 
      (23*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/180 + (\[CapitalGamma][2, 4]*
        \[CapitalGamma][2, 6])/8640 + (\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][2, 8])/945 + (\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 8])/60480 + (625*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][3, 3])/36 + (1225*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/64 + 
      (161*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/144 + (7*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/36 + 
      (625*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/64 + (65*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       48 + (25*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][3, 3])/96 + (5*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/18 + 
      (\[CapitalGamma][2, 6]*\[CapitalGamma][3, 3])/2880 + 
      (25*\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 3]^2)/576 + 
      (2845*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/3456 + 
      (983*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 5])/4320 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][3, 5])/17280 + (89*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/576 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][3, 5])/1728 + 
      (\[CapitalGamma][3, 3]*\[CapitalGamma][3, 5])/2880 + 
      (19*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/3780 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/20160 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][3, 7])/8640 + 
      (125*\[CapitalGamma][1, 1]^5*\[CapitalGamma][4, 4])/384 + 
      (65*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][4, 4])/576 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][4, 4])/3456 + (25*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/576 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][4, 4])/3456 + 
      (19*\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 6])/3456 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 6])/5760 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][4, 6])/8640 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][4, 8])/120960 + 
      (5*\[CapitalGamma][1, 1]^3*\[CapitalGamma][5, 5])/3456 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][5, 5])/17280 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][5, 7])/120960) + 
    m[1]^7*m[2]^6*((21609*\[CapitalGamma][1, 1]^12)/100 + 
      (40523*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/40 + 
      (315553*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/360 + 
      (33137*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/288 + 
      (17*\[CapitalGamma][1, 3]^4)/32 + (2887*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/150 + (72677*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/5760 + 
      (677*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/1440 + (19*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]^2)/600 + (2401*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 7])/86400 + (49*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/8640 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/86400 + 
      (33957*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/40 + 
      (120169*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/80 + (9679*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/32 + 
      (61*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/32 + 
      (58273*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/5760 + (1027*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       1440 + (5145*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2]^2)/8 + 
      (802*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]^2)/3 + (499*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2]^2)/192 + (49*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/192 + 
      (315*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^3)/4 + 
      (155*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^3)/96 + 
      (3*\[CapitalGamma][2, 2]^4)/8 + (12607*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 4])/160 + (21325*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/384 + 
      (203*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/96 + (71*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/480 + 
      (583*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/12 + (181*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       48 + (331*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][2, 4])/192 + (199*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]^2)/576 + (36473*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][2, 6])/86400 + (647*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/8640 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 6])/10800 + 
      (49*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/960 + (\[CapitalGamma][2, 4]*
        \[CapitalGamma][2, 6])/5760 + (245*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][3, 3])/4 + (401*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/9 + 
      (499*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/288 + (49*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/576 + 
      (315*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/8 + (155*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       48 + (3*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][3, 3])/2 + (331*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/576 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 3]^2)/4 + 
      (17*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/10 + 
      (949*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 5])/2880 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][3, 5])/5760 + (859*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/2880 + 
      (11*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 5])/17280 + 
      (\[CapitalGamma][3, 3]*\[CapitalGamma][3, 5])/1728 + 
      (49*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/25920 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/25920 + 
      (21*\[CapitalGamma][1, 1]^5*\[CapitalGamma][4, 4])/16 + 
      (155*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][4, 4])/576 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/4 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][4, 4])/1728 + 
      (\[CapitalGamma][3, 3]*\[CapitalGamma][4, 4])/1728 + 
      (11*\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 6])/1080 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 6])/5760 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][4, 6])/5760 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][5, 5])/120 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][5, 5])/5760 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][5, 5])/5760 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][5, 7])/86400 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][6, 6])/86400) + 
    m[1]^6*m[2]^7*((21609*\[CapitalGamma][1, 1]^12)/100 + 
      (40523*\[CapitalGamma][1, 1]^9*\[CapitalGamma][1, 3])/40 + 
      (315553*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]^2)/360 + 
      (33137*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]^3)/288 + 
      (17*\[CapitalGamma][1, 3]^4)/32 + (2887*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][1, 5])/150 + (72677*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5])/5760 + 
      (677*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][1, 5])/1440 + (19*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]^2)/600 + (2401*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][1, 7])/86400 + (49*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 7])/8640 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][1, 7])/86400 + 
      (33957*\[CapitalGamma][1, 1]^9*\[CapitalGamma][2, 2])/40 + 
      (120169*\[CapitalGamma][1, 1]^6*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2])/80 + (9679*\[CapitalGamma][1, 1]^3*
        \[CapitalGamma][1, 3]^2*\[CapitalGamma][2, 2])/32 + 
      (61*\[CapitalGamma][1, 3]^3*\[CapitalGamma][2, 2])/32 + 
      (58273*\[CapitalGamma][1, 1]^4*\[CapitalGamma][1, 5]*
        \[CapitalGamma][2, 2])/5760 + (1027*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][1, 5]*\[CapitalGamma][2, 2])/
       1440 + (5145*\[CapitalGamma][1, 1]^6*\[CapitalGamma][2, 2]^2)/8 + 
      (802*\[CapitalGamma][1, 1]^3*\[CapitalGamma][1, 3]*
        \[CapitalGamma][2, 2]^2)/3 + (499*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 2]^2)/192 + (49*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 2]^2)/192 + 
      (315*\[CapitalGamma][1, 1]^3*\[CapitalGamma][2, 2]^3)/4 + 
      (155*\[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]^3)/96 + 
      (3*\[CapitalGamma][2, 2]^4)/8 + (12607*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][2, 4])/160 + (21325*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 4])/384 + 
      (203*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][2, 4])/96 + (71*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][2, 4])/480 + 
      (583*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 4])/12 + (181*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][2, 4])/
       48 + (331*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][2, 4])/192 + (199*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]^2)/576 + (36473*\[CapitalGamma][1, 1]^5*
        \[CapitalGamma][2, 6])/86400 + (647*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 6])/8640 + 
      (\[CapitalGamma][1, 5]*\[CapitalGamma][2, 6])/10800 + 
      (49*\[CapitalGamma][1, 1]^2*\[CapitalGamma][2, 2]*
        \[CapitalGamma][2, 6])/960 + (\[CapitalGamma][2, 4]*
        \[CapitalGamma][2, 6])/5760 + (245*\[CapitalGamma][1, 1]^7*
        \[CapitalGamma][3, 3])/4 + (401*\[CapitalGamma][1, 1]^4*
        \[CapitalGamma][1, 3]*\[CapitalGamma][3, 3])/9 + 
      (499*\[CapitalGamma][1, 1]*\[CapitalGamma][1, 3]^2*
        \[CapitalGamma][3, 3])/288 + (49*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][1, 5]*\[CapitalGamma][3, 3])/576 + 
      (315*\[CapitalGamma][1, 1]^4*\[CapitalGamma][2, 2]*
        \[CapitalGamma][3, 3])/8 + (155*\[CapitalGamma][1, 1]*
        \[CapitalGamma][1, 3]*\[CapitalGamma][2, 2]*\[CapitalGamma][3, 3])/
       48 + (3*\[CapitalGamma][1, 1]*\[CapitalGamma][2, 2]^2*
        \[CapitalGamma][3, 3])/2 + (331*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 4]*\[CapitalGamma][3, 3])/576 + 
      (\[CapitalGamma][1, 1]^2*\[CapitalGamma][3, 3]^2)/4 + 
      (17*\[CapitalGamma][1, 1]^5*\[CapitalGamma][3, 5])/10 + 
      (949*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][3, 5])/2880 + (\[CapitalGamma][1, 5]*
        \[CapitalGamma][3, 5])/5760 + (859*\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][3, 5])/2880 + 
      (11*\[CapitalGamma][2, 4]*\[CapitalGamma][3, 5])/17280 + 
      (\[CapitalGamma][3, 3]*\[CapitalGamma][3, 5])/1728 + 
      (49*\[CapitalGamma][1, 1]^3*\[CapitalGamma][3, 7])/25920 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][3, 7])/25920 + 
      (21*\[CapitalGamma][1, 1]^5*\[CapitalGamma][4, 4])/16 + 
      (155*\[CapitalGamma][1, 1]^2*\[CapitalGamma][1, 3]*
        \[CapitalGamma][4, 4])/576 + (\[CapitalGamma][1, 1]^2*
        \[CapitalGamma][2, 2]*\[CapitalGamma][4, 4])/4 + 
      (\[CapitalGamma][2, 4]*\[CapitalGamma][4, 4])/1728 + 
      (\[CapitalGamma][3, 3]*\[CapitalGamma][4, 4])/1728 + 
      (11*\[CapitalGamma][1, 1]^3*\[CapitalGamma][4, 6])/1080 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][4, 6])/5760 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][4, 6])/5760 + 
      (\[CapitalGamma][1, 1]^3*\[CapitalGamma][5, 5])/120 + 
      (\[CapitalGamma][1, 3]*\[CapitalGamma][5, 5])/5760 + 
      (\[CapitalGamma][2, 2]*\[CapitalGamma][5, 5])/5760 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][5, 7])/86400 + 
      (\[CapitalGamma][1, 1]*\[CapitalGamma][6, 6])/86400)|>}


==> anc/PN_static_generator.m <==
(* ::Package:: *)

(*
=====================================================================
All-order structure of static gravitational interactions 
and the seventh post-Newtonian potential
=====================================================================
Authors: Giacomo Brunello, Manoj K. Mandal, Pierpaolo Mastrolia,
         Raj Patil, Matteo Pegorin, Sid Smith, Jan Steinhoff
=====================================================================

This ancillary file provides the all-order formula for the structure
of the static Post-Newtonian potential derived in Section IV of the 
paper, together with its implementation in Mathematica.

The file is divided into three sections:

1. Function definitions
   We implement the all-order formula for the static potential and
   show how to expand it in order to extract the n-th PN contribution
   through the function PNPotential[n].

2. Known \[CapitalGamma] values
   We list the values of the connected correlators
   \[CapitalGamma][n1, n2] used in the paper, and shown in 
   Appendix B.

3. Results
   We provide precomputed results up to 11PN order, together with
   an explicit example of how to call the main function.


The following variables appear in the file:

- \[CapitalGamma][n1_, n2_] : connected correlators
- m[1], m[2]                : masses of the two particles
- G                         : Newton's constant
- r                         : orbital separation

For questions regarding the paper or this file, please contact the authors.
*)


(* ::Section:: *)
(*Function definition*)


(* ::Text:: *)
(*Symmetry: Gamma[n1,n2] = Gamma[n2,n1] *)


\[CapitalGamma][n1_, n2_] /; n1 > n2 := \[CapitalGamma][n2, n1]


(* ::Text:: *)
(*Z2 symmetry: odd total number of insertions vanish *)


\[CapitalGamma][n1_, n2_] /; OddQ[n1 + n2] := 0


(* ::Text:: *)
(*Imposing exact result*)


expW[0,0]:=1


(* ::Text:: *)
(* WValue[a,b,hmax] generates the connected W up to order hbar^hmax.*)
(*   We use u = n1 + n2 - 1 so that each term is homogeneous in hbar.*)


WValue[a_,b_,\[HBar]maxpower_]:= (Sum[(\[HBar]/I)^(u) a^n1 b^(u + 1 - n1) / (n1! (u + 1 - n1)!) \[CapitalGamma][n1, u + 1 - n1],{u,1,\[HBar]maxpower},{n1,1,u}] + O[\[HBar]]^(\[HBar]maxpower+1))


(* ::Text:: *)
(*To get to PN order m1^A m2^B, we need to sum 0 <= a <= A, 0 <= b <= B. The maximum \[HBar] power generated from the expansion will be 1/\[HBar]^(A+B-1). Therefore we will substitute expW only to that order.*)
(**)
(*Exponentiated connected generating function*)


ExpWValue[a_,b_,\[HBar]maxpower_]:=Exp[WValue[a,b,\[HBar]maxpower]]


(* ::Text:: *)
(*CABTemp[A,B] extracts the coefficient of m1^A m2^B from the logarithm,*)
(*   leaving expW[a,b] unexpanded until the required hbar order is specified.*)


CABTemp[A_,B_]:= (A! B!) SeriesCoefficient[I \[HBar] Log[Sum[(- I / \[HBar])^(a+b)m[1]^a m[2]^b/(a!b!)expW[a,b],{a,0,A},{b,0,B}]+ O[m[1]]^(A+1)O[m[2]]^(B+1)],{m[1],0,A},{m[2],0,B}]


(* ::Text:: *)
(*A potential term of order m1^A m2^B is diagrammatically produced by (A+B) S_pp insertions, each one carrying a 1/\[HBar] power. Therefore, the term of order m1^A m2^B will be propto \[HBar]^(1-A-B).*)


CAB[A_,B_]:=SeriesCoefficient[(CABTemp[A,B]/.{expW[a_,b_]:>ExpWValue[a,b,A+B-1]}),{\[HBar],0,0}]


PNPotential[N_,A_]:=(m[1]^A m[2]^(N-A+2))/(A!(N-A+2)!)*CAB[A,(N-A+2)]


(* ::Text:: *)
(*Final function to call for evaluation of N-PN potential*)


PNPotential[N_]:=Collect[Sum[PNPotential[N,A],{A,1,N+1}],{m[_]},Expand]


(* ::Section:: *)
(*Known \[CapitalGamma] values*)


(* ::Text:: *)
(*  Known values of the connected correlation functions.*)
(*   The 0SF sector is implemented to all orders through Gamma[1,n].*)


\[CapitalGamma]KnownValues = {
  (* 0PN *)
  \[CapitalGamma][1, 1] -> (G/r),

  (* 2PN *)
  \[CapitalGamma][1, 3] -> 2 (G/r)^3,
  \[CapitalGamma][2, 2] -> 8 (G/r)^3,

  (* 4PN *)
  \[CapitalGamma][1, 5] -> 24 (G/r)^5,
  \[CapitalGamma][2, 4] -> 160 (G/r)^5,
  \[CapitalGamma][3, 3] -> 504 (G/r)^5,

  (* 6PN *)
  \[CapitalGamma][1, 7] -> 720 (G/r)^7,
  \[CapitalGamma][2, 6] -> 6400 (G/r)^7,
  \[CapitalGamma][3, 5] -> 31760 (G/r)^7,
  \[CapitalGamma][4, 4] -> 83456 (G/r)^7,
  
  (* Known 0SF result to all-orders *)
  \[CapitalGamma][1, n2_]:>(n2-1)! * (G/r)^n2
};


(* ::Section:: *)
(*Results*)


(* ::Subsection:: *)
(*Precomputed results up to 11 PN*)


(* ::Subsubsection:: *)
(*Loading results up to 11PN*)


(* ::Text:: *)
(*Results saved as compressed string to reduce file size *)


(* ::Text:: *)
(*Load using Uncompress*)


SetDirectory[NotebookDirectory[]]
PNResultsPrecomputed = Get["PNResultsPrecomputed.m"];


(* ::Subsubsection:: *)
(*Displaying results*)


(* ::Text:: *)
(*0 PN*)


PNResultsPrecomputed[[1]]


(* ::Text:: *)
(*1 PN*)


PNResultsPrecomputed[[2]]


(* ::Text:: *)
(*2 PN*)


PNResultsPrecomputed[[3]]


(* ::Text:: *)
(*3 PN*)


PNResultsPrecomputed[[4]]


(* ::Text:: *)
(*... precomputed up to 11 PN*)


PNResultsPrecomputed[[12]];


(* ::Subsubsection:: *)
(*Results for the potential up to 11PN with known \[CapitalGamma] values*)


(* ::Text:: *)
(*Results up to 11PN with known values of \[CapitalGamma][n1,n2] replaced*)


PNResultsPrecomputedValues = PNResultsPrecomputed/.\[CapitalGamma]KnownValues;
Table[{ToString[PNResultsPrecomputedValues[[n,"PN"]]]<>"PN",PNResultsPrecomputedValues[[n,"Potential"]]},{n,1,PNResultsPrecomputedValues//Length}]//TableForm


(* ::Subsection:: *)
(*Computations to arbitrary orders*)


(* ::Text:: *)
(*Example: compute up to 3PN *)
(**)


MaxPN = 3


PNResults = Table[<|"PN"->i,"Potential"->PNPotential[i]|>,{i,0,MaxPN}];


(* ::Text:: *)
(*Table of computed results*)


PNResultsTable[results_] :=
  Table[
    {
      ToString[results[[n, "PN"]]] <> "PN",
      results[[n, "Potential"]]
    },
    {n, 1, Length[results]}
  ];

PNResultsTable[PNResults] // TableForm


(* ::Text:: *)
(*Example: compute the 5PN potential with known correlators substituted*)


PNPotential[5] /. \[CapitalGamma]KnownValues

